Reweight-annealing method for evaluating the partition function via quantum Monte Carlo calculations

Efficient and accurate algorithm for partition function, free energy and thermal entropy calculations is of great significance in statistical physics and quantum many-body physics. Here we present an unbiased but low-technical-barrier algorithm within the quantum Monte Carlo framework, which has exceptionally high accuracy and no systemic error. Compared with the conventional specific heat integral method and Wang-Landau sampling algorithm, our method can obtain a much more accurate result of the sub-leading coefficient of the entropy. This method can be widely used in both classical and quantum Monte Carlo simulations and is easy to be parallelized on computer.

==> aux.py <==
import numpy as np
from numpy import kron, log
from os.path import exists

fitFunc = lambda x, a, b: float(a) * x + float(b)
fitFunc_entropy = lambda L, a, b, c: float(a) * L + float(b) * log(L) + c

def loadList(filePath):
    f0 = open(f'{filePath}', 'r', encoding='utf-8')
    myList = []
    idx = 0
    while True:
        line0 = f0.readline()
        if line0:
            myList.append(float(line0.strip('\n')))
            idx += 1
        else:
            break
    f0.close()
    return myList

def loadList_line(filePath, lineNumber):
    f0 = open(f'{filePath}', 'r', encoding='utf-8')
    myList = []
    idx = 0
    while True:
        line0 = f0.readline()
        if line0:
            if idx == lineNumber:
                myList.append(float(line0.strip('\n')))
            idx += 1
        else:
            break
    f0.close()
    return myList

def saveList(thePath, thelist):
    f0 = open(f'{thePath}', 'w', encoding='utf-8')
    for e in thelist:
        f0.write(str(e) + '\n')
    f0.close()

def loadAndReturn_m_std(nProcess, main_path, file_name):
    data0 = []
    for p in range(nProcess):
        path = main_path + f"/process{p}/" + file_name
        if not exists(path):
            print(f"Lost data for process {p} in {main_path}/{file_name}!")
        else:
            data0 += loadList_line(path, 0)
    data0 = np.array(data0)
    return data0.mean(), data0.std()

def loadAndReturn_m_std_entropy(beta, nProcess, rebin, main_path0, file_name0, main_path1, file_name1):
    data0 = []
    for p in range(nProcess):
        path = main_path0 + f"/process{p}/" + file_name0
        if not exists(path):
            print(f"Lost data for process {p} in {main_path0}/{file_name0}!")
        else:
            data0 += loadList_line(path, 0)

    data1 = []
    for p in range(nProcess):
        path = main_path1 + f"/process{p}/" + file_name1
        if not exists(path):
            print(f"Lost data for process {p} in {main_path1}/{file_name1}!")
        else:
            data1 += loadList_line(path, 0)

    rebin_data0, rebin_data1 = [], []
    for i in range(int(nProcess / rebin)):
        rebin_data0.append(np.array([data0[rebin * i + j] for j in range(rebin)]).mean())
        rebin_data1.append(np.array([data1[rebin * i + j] for j in range(rebin)]).mean())

    data0 = np.array(rebin_data0)
    data1 = np.array(rebin_data1)

    DATA = beta * data0 + data1
    return DATA.mean(), DATA.std()

def loadAndReturn_m_std_lnTerm(nProcess, main_path0, file_name0, main_path1, file_name1):
    data0 = []
    for p in range(nProcess):
        path = main_path0 + f"/process{p}/" + file_name0
        if not exists(path):
            print(f"Lost data for process {p} in {main_path0}/{file_name0}!")
        else:
            data0 += loadList_line(path, 0)
    data0 = np.array(data0)

    data1 = []
    for p in range(nProcess):
        path = main_path1 + f"/process{p}/" + file_name1
        if not exists(path):
            print(f"Lost data for process {p} in {main_path1}/{file_name1}!")
        else:
            data1 += loadList_line(path, 0)
    data1 = np.array(data1)

    DATA = 2 * data0 - data1
    return DATA.mean(), DATA.std()
